Exploring Adversarial Robustness and Safety Alignment in Multilingual Multi-Modal Large Language Models

Multimodal Large Language Models integrate visual perception into language reasoning, introducing a continuous attack surface susceptible to adversarial attacks. Prior work on MLLM robustness has focused largely on English-centric tasks, leaving multilingual behaviour unexplored. We address this gap through a systematic study of adversarial robustness and multimodal safety across 12 diverse languages, evaluating open-source MLLMs that acquire multilingual capability through instruction tuning. Gradient-based attacks reveal a transferable multilingual vulnerability: adversarial images optimized in one language continue to induce failure in others, demonstrating strong cross-lingual transferability. Multilingual safety further varies with how effectively a model retrieves or interprets harmful instructions. When harmful intent is issued through text, languages with stronger linguistic grounding more often elicit misuse-enabling responses, while weaker languages produce fewer unsafe outputs. When embedded in the image as typographic content, English scripts are reliably recognised and followed, whereas non-English scripts are rarely parsed by the vision encoder. Lower-resource languages may therefore appear safer, but this is an artefact of comprehension and visual-grounding failures rather than genuine alignment, a phenomenon we term safety-by-failure. In contrast, MLLMs that build multilingual capability throughout their training stages rather than only at instruction tuning, such as Qwen3-VL, exhibit genuine cross-lingual safety, maintaining active refusal across languages rather than masking comprehension failure. Shallow multilingual adaptation, such as fine-tuning on translated instruction data, may produce surface-level understanding that creates illusory safety in low-resource languages; deeper integration across training stages leads to genuine multilingual safety alignment.

==> run.py <==
from PIL import Image
from pathlib import Path

ROOT = Path(".")           # path to extracted Overleaf project
MAX_MP = 20                # target max megapixels (arXiv limit ~34)
EXTS = {".png", ".jpg", ".jpeg"}

# --- 1. Delete files matching *Identi* ---
deleted = []
for p in ROOT.rglob("*Identi*"):
    if p.is_file():
        try:
            p.unlink()
            deleted.append(p)
        except Exception as e:
            print(f"could not delete {p}: {e}")

print(f"Deleted {len(deleted)} file(s) matching *Identi*:")
for p in deleted:
    print(f"  - {p}")
print()

# --- 2. Resize oversized images ---
resized_files = []
skipped_ok = 0

print(f"{'File':<60} {'Before':>18} {'After':>18}")
print("-" * 98)

for p in ROOT.rglob("*"):
    if p.suffix.lower() not in EXTS:
        continue
    try:
        im = Image.open(p)
        im.load()
    except Exception as e:
        print(f"skip {p}: {e}")
        continue

    w, h = im.size
    mp = (w * h) / 1_000_000

    if mp <= MAX_MP:
        skipped_ok += 1
        continue

    scale = (MAX_MP / mp) ** 0.5
    nw, nh = int(w * scale), int(h * scale)
    new_mp = (nw * nh) / 1_000_000

    resized = im.resize((nw, nh), Image.LANCZOS)
    if p.suffix.lower() == ".png":
        resized.save(p, format="PNG", optimize=True, dpi=(150, 150))
    else:
        resized.save(p, format="JPEG", quality=90, optimize=True, dpi=(150, 150))

    before = f"{w}x{h} ({mp:.1f}MP)"
    after  = f"{nw}x{nh} ({new_mp:.1f}MP)"
    print(f"{str(p):<60} {before:>18} {after:>18}")
    resized_files.append(p)

print("-" * 98)
print(f"Resized: {len(resized_files)}    Already OK: {skipped_ok}    Deleted: {len(deleted)}")

==> run_v2.py <==
from PIL import Image
from pathlib import Path

ROOT = Path(".")
MAX_MP = 20
JPEG_QUALITY = 82
PNG_COLORS = 256          # try 128 or 64 for more compression
EXTS = {".png", ".jpg", ".jpeg"}

# --- delete *Identi* ---
deleted = [p for p in ROOT.rglob("*Identi*") if p.is_file()]
for p in deleted:
    p.unlink()
print(f"Deleted {len(deleted)} *Identi* file(s)\n")

print(f"{'File':<55} {'Before':>22} {'After':>22}")
print("-" * 102)

total_before = total_after = 0
resized = recompressed = 0

for p in ROOT.rglob("*"):
    if p.suffix.lower() not in EXTS or not p.is_file():
        continue
    try:
        im = Image.open(p); im.load()
    except Exception as e:
        print(f"skip {p}: {e}"); continue

    w, h = im.size
    mp = (w * h) / 1_000_000
    size_before = p.stat().st_size
    total_before += size_before

    if mp > MAX_MP:
        scale = (MAX_MP / mp) ** 0.5
        nw, nh = int(w * scale), int(h * scale)
        im = im.resize((nw, nh), Image.LANCZOS)
        resized += 1
    else:
        nw, nh = w, h

    ext = p.suffix.lower()
    has_alpha = im.mode in ("RGBA", "LA") or (im.mode == "P" and "transparency" in im.info)

    if ext == ".png":
        if has_alpha:
            q = im.convert("RGBA").quantize(colors=PNG_COLORS, method=Image.Quantize.FASTOCTREE)
        else:
            q = im.convert("RGB").quantize(colors=PNG_COLORS, method=Image.Quantize.MEDIANCUT)
        q.save(p, format="PNG", optimize=True, compress_level=9, dpi=(150, 150))
    else:
        im.convert("RGB").save(p, format="JPEG", quality=JPEG_QUALITY,
                               optimize=True, progressive=True, dpi=(150, 150))
    recompressed += 1

    size_after = p.stat().st_size
    total_after += size_after
    print(f"{str(p):<55} {f'{w}x{h} {size_before/1024:.0f}KB':>22} {f'{nw}x{nh} {size_after/1024:.0f}KB':>22}")

print("-" * 102)
print(f"Resized: {resized}    Recompressed: {recompressed}    Deleted: {len(deleted)}")
print(f"Total: {total_before/1024/1024:.2f} MB -> {total_after/1024/1024:.2f} MB "
      f"(saved {(total_before-total_after)/1024/1024:.2f} MB)")
